TRANX: A Transition-based Neural Abstract Syntax Parser for Semantic Parsing and Code Generation

We present TRANX, a transition-based neural semantic parser that maps natural language (NL) utterances into formal meaning representations (MRs). TRANX uses a transition system based on the abstract syntax description language for the target MR, which gives it two major advantages: (1) it is highly accurate, using information from the syntax of the target MR to constrain the output space and model the information flow, and (2) it is highly generalizable, and can easily be applied to new types of MR by just writing a new abstract syntax description corresponding to the allowable structures in the MR. Experiments on four different semantic parsing and code generation tasks show that our system is generalizable, extensible, and effective, registering strong results compared to existing neural semantic parsers.

==> figures/crop_figures.sh <==
#!/bin/bash

pcrop.sh us_acc.pdf
pcrop.sh kl_acc.pdf
pcrop.sh lr_rank_django.pdf
pcrop.sh lr_rank_atis.pdf
pcrop.sh django_ls.pdf
pcrop.sh atis_ls.pdf



==> figures/plot.bak.py <==
import math
import matplotlib.pyplot as plt
import cPickle as pkl
import numpy as np
import matplotlib as mpl

label_size = 27
mpl.rcParams['xtick.labelsize'] = label_size
mpl.rcParams['ytick.labelsize'] = label_size
# mpl.rcParams["font.family"] = "Times New Roman"
plt.rcParams['font.family'] = 'serif'
plt.rcParams['mathtext.fontset'] = 'dejavuserif'

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})

# rc('font', **{'family':'serif', 'serif':['Computer Modern Roman'], 
#                                 'monospace': ['Computer Modern Typewriter']})

#plt.rc('text', usetex=True) 
#plt.rc('font', family='serif')
#plt.rc('text.latex', preamble=r'\usepackage{bm}')

def plot_histogram(c_ls, ic_ls, fname, cutoff=(-40, 40)):
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(10, 3.5)

    mean_c = sum(c_ls) / len(c_ls)
    mean_ic = sum(ic_ls) / len(ic_ls)
    #labels = [r'$\bm{z}^*$, avg. = %.2f' % mean_c, r"$\bm{z}'$, avg. = %.2f" % mean_ic]
    labels = [r'$z^*$(avg.=$%.2f$)' % mean_c, r"$z'$ (avg.=$%.2f$)" % mean_ic]
    #labels = [r'gold samples, avg. = %.2f' % mean_c, r"imperfect samples, avg. = %.2f" % mean_ic]

    c_ls = filter(lambda x: cutoff[0] < x < cutoff[1], c_ls)
    ic_ls = filter(lambda x: cutoff[0] < x < cutoff[1], ic_ls)
    print len(c_ls), len(ic_ls)

    lim = min(c_ls + ic_ls)
    rim = max(c_ls + ic_ls)
    bins = np.linspace(lim, rim, 50)
    plt.hist(c_ls, bins, normed=1, label=labels[0], facecolor='green', alpha=0.65)
    plt.hist(ic_ls, bins, normed=1, label=labels[1], facecolor='red', alpha=0.65)
    plt.tick_params(labelsize=label_size)
    if 'atis' in fname:
        plt.ylim(ymax=0.2)
    # add the legend in the middle of the plot
    leg = plt.legend(fancybox=True, fontsize=label_size - 2, handletextpad=0.3, loc='upper left')
    # set the alpha value of the legend: it will be translucent
    leg.get_frame().set_alpha(0.)
    print sum(c_ls) / len(c_ls)
    # plt.axvline(sum(c_ls)/len(c_ls), color='orchid', linestyle='dashed', linewidth=1.5)
    # plt.axvline(sum(ic_ls)/len(ic_ls), color='green', linestyle='dashed', linewidth=1.5)
    #plt.legend(prop={'size': 10}, loc="upper left")
    # Set axis labels
    #plt.xlabel('xlabel', fontsize=30)
    #plt.ylabel('ylabel', fontsize=30)
    # plt.show()
    fig.savefig(fname + ".pdf", bbox_inches='tight')

def plot_bar_chart(y=None, fname="lr_rank"):
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(7, 2)
    # y = [3, 10, 7, 5, 3, 4.5, 6, 8.1]
    x = range(1, len(y)+1)
    width = 0.6
    plt.bar(x, y, width, color="royalblue")
    plt.xlim(xmin=0.8, xmax=5.8)
    #plt.xticks(map(lambda a: a+width/2, x), (str(i+1) for i in range(len(y))))
    plt.xticks(map(lambda a: a, x), (str(i+1) for i in range(len(y))))
    plt.yticks(np.arange(0.0, 0.85, 0.4))
    # plt.show()
    fig.savefig(fname + ".pdf", bbox_inches='tight')

def plot_kl(fname="kl_acc"):
    x = [0.0, 0.1, 0.2, 0.4, 0.6, 1.0]
    y1 = [0.6086795937, 0.656, 0.6473684211, 0.6459833795, 0.6515235457, 0.6470914127]
    y2 = [0.632132964] * len(x)
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(10, 4.)
    plt.plot(x, y1, 'b--^', linewidth=2, markersize=12, label=r'StructVAE')
    plt.plot(x, y2, 'r--', linewidth=2, label="Supervised")
    # add the legend in the middle of the plot
    leg = plt.legend(fancybox=False, fontsize=label_size, loc='lower right')
    plt.tick_params(labelsize=label_size - 5)
    plt.xlim(xmin=0, xmax=x[-1])
    plt.ylim(ymax=0.66)

    # Get the bounding box of the original legend
    bb = leg.get_bbox_to_anchor().inverse_transformed(ax.transAxes)
    # Change to location of the legend. 
    bb.y0 -= 0.05
    leg.set_bbox_to_anchor(bb, transform = ax.transAxes)

    # set the alpha value of the legend: it will be translucent
    leg.get_frame().set_alpha(0)
    plt.ylabel("Accuracy", fontsize=label_size)
    plt.xlabel("$\lambda$", fontsize=label_size)
    #plt.xticks(np.arange(0.0, 0.45, 0.1))
    # plt.show()
    plt.tight_layout()
    fig.savefig(fname + ".pdf")

def plot_unlabeled(fname="us_acc"):
    x = [1000, 5000, 8000, 12000, 14000, 16000]
    y = [0.6440443213, 0.6479224377, 0.6520775623, 0.6537396122, 0.6545706371, 0.656]
    #y2 = [0.632132964] * len(x)
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(10, 3.7)

    plt.plot(x, y, 'b--^', linewidth=2, markersize=12, label=r'StructVAE')
    #plt.plot(x, y2, 'r--', linewidth=2, label="Supervised")
    # add the legend in the middle of the plot
    leg = plt.legend(fancybox=False, fontsize=25, loc='lower right')
    #plt.yticks(np.arange(0.6480, 0.656, 0.002))
    plt.xticks(x)
    plt.tick_params(labelsize=label_size - 5)
    plt.xlim(xmin=x[0], xmax=x[-1])
    plt.ylim(ymax=0.657)
    # set the alpha value of the legend: it will be translucent
    leg.get_frame().set_alpha(0.)
    plt.ylabel("Accuracy", fontsize=label_size)
    plt.xlabel("Size of Unlabeled Data", fontsize=label_size)
    #plt.xticks(np.arange(0.0, 0.45, 0.1))
    #plt.show()
    fig.savefig(fname + ".pdf", bbox_inches='tight')

if __name__ == "__main__":
    atis_correct_z_ls = "./plot_data/atis/correct_z_ls_stat.bin"
    atis_incorrect_z_ls = "./plot_data/atis/incorrect_z_ls_stat.bin"
    atis_c_ls = pkl.load(open(atis_correct_z_ls))
    atis_ic_ls = pkl.load(open(atis_incorrect_z_ls))
    plot_histogram(atis_c_ls, atis_ic_ls, "atis_ls", cutoff=(-30, 20))
    
    django_correct_z_ls = "./plot_data/django/correct_z_ls_stat.bin"
    django_incorrect_z_ls = "./plot_data/django/incorrect_z_ls_stat.bin"
    django_c_ls = pkl.load(open(django_correct_z_ls))
    django_ic_ls = pkl.load(open(django_incorrect_z_ls))
    plot_histogram(django_c_ls, django_ic_ls, "django_ls", cutoff=(-30, 20))

    # # plot_bar_chart(y=[ 0.46244635,  0.21030043,  0.15021459,  0.10050072,  0.07653791], fname='lr_rank_atis')
    plot_bar_chart(y=[0.88791849 , 0.07617661 , 0.02231926 , 0.00824842 , 0.00533721], fname='lr_rank_atis')
    plot_bar_chart(y=[ 0.7785,    0.109,     0.05925,   0.036125,  0.017125], fname='lr_rank_django')

    plot_kl()

    plot_unlabeled()

==> figures/plot.py <==
import math
import matplotlib.pyplot as plt
import cPickle as pkl
import numpy as np
import matplotlib as mpl
import os

label_size = 27
mpl.rcParams['xtick.labelsize'] = label_size
mpl.rcParams['ytick.labelsize'] = label_size
# mpl.rcParams["font.family"] = "Times New Roman"
# plt.rcParams['font.family'] = 'serif'
# plt.rcParams['mathtext.fontset'] = 'dejavuserif'

from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})

# rc('font', **{'family':'serif', 'serif':['Computer Modern Roman'], 
#                                 'monospace': ['Computer Modern Typewriter']})

plt.rc('text', usetex=True) 
plt.rc('font', family='serif')
plt.rc('text.latex', preamble=r'\usepackage{bm}')

def plot_histogram(c_ls, ic_ls, fname, cutoff=(-40, 40)):
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(10, 3.5)

    mean_c = sum(c_ls) / len(c_ls)
    mean_ic = sum(ic_ls) / len(ic_ls)
    var_c = np.var(c_ls)
    var_ic = np.var(ic_ls)
    #labels = [r'$\bm{z}^*$, avg. = %.2f' % mean_c, r"$\bm{z}'$, avg. = %.2f" % mean_ic]
    labels = [r'$z^*$($\hat{\mu}=%.2f$, $\hat{\sigma}=%.2f$)' % (mean_c, var_c), 
              r"$z'$($\hat{\mu}=%.2f$, $\hat{\sigma}=%.2f$)" % (mean_ic, var_ic)]
    #labels = [r'gold samples, avg. = %.2f' % mean_c, r"imperfect samples, avg. = %.2f" % mean_ic]

    c_ls = filter(lambda x: cutoff[0] < x < cutoff[1], c_ls)
    ic_ls = filter(lambda x: cutoff[0] < x < cutoff[1], ic_ls)
    print len(c_ls), len(ic_ls)

    lim = min(c_ls + ic_ls)
    rim = max(c_ls + ic_ls)
    bins = np.linspace(lim, rim, 50)
    plt.hist(c_ls, bins, normed=1, label=labels[0], facecolor='green', alpha=0.65)
    plt.hist(ic_ls, bins, normed=1, label=labels[1], facecolor='red', alpha=0.65)
    plt.tick_params(labelsize=label_size)
    if 'atis' in fname:
        plt.ylim(ymax=0.2)
    # add the legend in the middle of the plot
    leg = plt.legend(fancybox=True, fontsize=label_size - 2, 
                     handletextpad=0.2, loc='upper left', borderaxespad=0, 
                     handlelength=1.4)
    # bbox_to_anchor=(0., 1)
    # set the alpha value of the legend: it will be translucent
    leg.get_frame().set_alpha(0.)
    print sum(c_ls) / len(c_ls)
    # plt.axvline(sum(c_ls)/len(c_ls), color='orchid', linestyle='dashed', linewidth=1.5)
    # plt.axvline(sum(ic_ls)/len(ic_ls), color='green', linestyle='dashed', linewidth=1.5)
    #plt.legend(prop={'size': 10}, loc="upper left")
    # Set axis labels
    #plt.xlabel('xlabel', fontsize=30)
    #plt.ylabel('ylabel', fontsize=30)
    # plt.show()
    fig.savefig(fname + ".pdf", bbox_inches='tight')

def plot_bar_chart(y=None, fname="lr_rank"):
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(7, 2)
    # y = [3, 10, 7, 5, 3, 4.5, 6, 8.1]
    x = range(1, len(y)+1)
    width = 0.6
    plt.bar(x, y, width, color="royalblue")
    plt.xlim(xmin=0.8, xmax=5.8)
    #plt.xticks(map(lambda a: a+width/2, x), (str(i+1) for i in range(len(y))))
    plt.xticks(map(lambda a: a, x), (str(i+1) for i in range(len(y))))
    plt.yticks(np.arange(0.0, 0.85, 0.4))
    # plt.show()
    fig.savefig(fname + ".pdf", bbox_inches='tight')

def plot_kl(fname="kl_acc"):
    x = [0.0, 0.1, 0.2, 0.4, 0.6, 1.0]
    y1 = [0.6086795937, 0.656, 0.6473684211, 0.6459833795, 0.6515235457, 0.6470914127]
    y2 = [0.632132964] * len(x)
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(10, 4.)
    plt.plot(x, y1, 'b--^', linewidth=2, markersize=12, label=r'\textsc{StructVAE}')
    plt.plot(x, y2, 'r--', linewidth=2, label=r"\textsc{Sup.}")
    # add the legend in the middle of the plot
    leg = plt.legend(fancybox=False, fontsize=label_size, loc='lower right')
    plt.tick_params(labelsize=label_size - 5)
    plt.xlim(xmin=0, xmax=x[-1])
    plt.ylim(ymax=0.66)

    # Get the bounding box of the original legend
    bb = leg.get_bbox_to_anchor().inverse_transformed(ax.transAxes)
    # Change to location of the legend. 
    bb.y0 -= 0.05
    leg.set_bbox_to_anchor(bb, transform = ax.transAxes)

    # set the alpha value of the legend: it will be translucent
    leg.get_frame().set_alpha(0)
    plt.ylabel("Accuracy", fontsize=label_size)
    plt.xlabel("$\lambda$", fontsize=label_size)
    #plt.xticks(np.arange(0.0, 0.45, 0.1))
    # plt.show()
    plt.tight_layout()
    fig.savefig(fname + ".pdf")

def plot_unlabeled(fname="us_acc"):
    x = [1000, 5000, 8000, 12000, 14000, 16000]
    y = [0.6440443213, 0.6479224377, 0.6520775623, 0.6537396122, 0.6545706371, 0.656]
    #y2 = [0.632132964] * len(x)
    fig, ax = plt.subplots(1, 1)
    fig.set_size_inches(10, 3.7)

    plt.plot(x, y, 'b--^', linewidth=2, markersize=12, label=r'\textsc{StructVAE}')
    #plt.plot(x, y2, 'r--', linewidth=2, label="Supervised")
    # add the legend in the middle of the plot
    leg = plt.legend(fancybox=False, fontsize=25, loc='lower right')
    #plt.yticks(np.arange(0.6480, 0.656, 0.002))
    plt.xticks(x)
    plt.tick_params(labelsize=label_size - 5)
    plt.xlim(xmin=x[0], xmax=x[-1])
    plt.ylim(ymax=0.657)
    # set the alpha value of the legend: it will be translucent
    leg.get_frame().set_alpha(0.)
    plt.ylabel("Accuracy", fontsize=label_size)
    plt.xlabel("Size of Unlabeled Data", fontsize=label_size)
    #plt.xticks(np.arange(0.0, 0.45, 0.1))
    #plt.show()
    fig.savefig(fname + ".pdf", bbox_inches='tight')

if __name__ == "__main__":
    atis_correct_z_ls = "./plot_data/atis/correct_z_ls_stat.bin"
    atis_incorrect_z_ls = "./plot_data/atis/incorrect_z_ls_stat.bin"
    atis_c_ls = pkl.load(open(atis_correct_z_ls))
    atis_ic_ls = pkl.load(open(atis_incorrect_z_ls))
    plot_histogram(atis_c_ls, atis_ic_ls, "atis_ls", cutoff=(-30, 20))
    
    django_correct_z_ls = "./plot_data/django/correct_z_ls_stat.bin"
    django_incorrect_z_ls = "./plot_data/django/incorrect_z_ls_stat.bin"
    django_c_ls = pkl.load(open(django_correct_z_ls))
    django_ic_ls = pkl.load(open(django_incorrect_z_ls))
    plot_histogram(django_c_ls, django_ic_ls, "django_ls", cutoff=(-30, 20))

    # # plot_bar_chart(y=[ 0.46244635,  0.21030043,  0.15021459,  0.10050072,  0.07653791], fname='lr_rank_atis')
    plot_bar_chart(y=[0.88791849 , 0.07617661 , 0.02231926 , 0.00824842 , 0.00533721], fname='lr_rank_atis')
    plot_bar_chart(y=[ 0.7785,    0.109,     0.05925,   0.036125,  0.017125], fname='lr_rank_django')

    plot_kl()

    plot_unlabeled()

    os.system('. crop_figures.sh')
